Numerical approximations of McKean Anticipative Backward Stochastic Differential Equations arising in Initial Margin requirements

We introduce a new class of anticipative backward stochastic differential equations with a dependence of McKean type on the law of the solution, that we name MKABSDE. We provide existence and uniqueness results in a general framework with relatively general regularity assumptions on the coefficients. We show how such stochastic equations arise within the modern paradigm of derivative pricing where a central counterparty (CCP) requires the members to deposit variation and initial margins to cover their exposure. In the case when the initial margin is proportional to the Conditional Value-at-Risk (CVaR) of the contract price, we apply our general result to define the price as a solution of a MKABSDE. We provide several linear and non-linear simpler approximations, which we solve using different numerical (deterministic and Monte-Carlo) methods.

==> images/blackScholesTDdyCall.m <==
clear all
close all
CVaR = @(mu,sigma,alpha) -mu + sigma*normpdf(norminv(alpha))/alpha;


intq = @(T,sigma,C,R,lambda,wk) -C*R*lambda*sigma*(sqrt(wk)*(T-wk) + (2/3) * wk^1.5);

d1 = @(S,K,T,sigma,r,C,R,lambda,wk) (log(S/K) + (r+0.5*sigma^2)*T - intq(T,sigma,C,R,lambda,wk))/(sigma*sqrt(T));
d2 = @(S,K,T,sigma,r,C,R,lambda,wk) d1(S,K,T,sigma,r,C,R,lambda,wk)-sigma*sqrt(T);

call_price = @(S,K,T,sigma,r,C,R,lambda,wk) S*exp(-intq(T,sigma,C,R,lambda,wk))*normcdf(d1(S,K,T,sigma,r,C,R,lambda,wk)) - K*exp(-r*T)*normcdf(d2(S,K,T,sigma,r,C,R,lambda,wk));
call_delta = @(S,K,T,sigma,r,C,R,lambda,wk) exp(-intq(T,sigma,C,R,lambda,wk))*normcdf(d1(S,K,T,sigma,r,C,R,lambda,wk));


C = CVaR(0,1,0.01);
%S=20;
%K=20;
T=1;
sigma=0.25;
r=0.02;
R=0.02;
lambda=1.0;
wk=0.02;

%precio = call_price(S,K,T,sigma,r,C,R,lambda,wk);
%Volatility = blsimpv(S, K, r, T, precio)
%call_delta(S,K,T,sigma,r,C,R,lambda,wk);


S = 20;
pricesBS = []; pricesNL = []; implvsBS = []; implvsNL = [];
deltasBS = []; deltasNL = [];
K=17:23;
for k=K
    priceBS = call_price(S,k,T,sigma,r,C,R,0.0,wk);
    pricesBS = [pricesBS priceBS];

    implvBS = blsimpv(S, k, r, T, priceBS); %this step is obvious, but we do it to ensure blsimpv works!
    implvsBS = [implvsBS implvBS];
    
    priceNL = call_price(S,k,T,sigma,r,C,R,1.0,wk);
    pricesNL = [pricesNL priceNL];

    implvNL = blsimpv(S, k, r, T, priceNL);
    implvsNL = [implvsNL implvNL];    
    
    deltasBS = [deltasBS call_delta(S,k,T,sigma,r,C,R,0.0,wk)];
    deltasNL = [deltasNL call_delta(S,k,T,sigma,r,C,R,1.0,wk)];    
end

pricesFD = [3.9844 3.308201087758420 2.712333128771791 2.197305521079507 1.760160932461459 1.395319574556990 1.095494139105938];
implvsFD = blsimpv(S, K, r, T, pricesFD);

deltasFD = [0.8072 0.738211830857445 0.663073632531323 0.585209682709453 0.507892924746894 0.433889448699169 0.365272664974585];



figure(1)
ax = subplot(1,2,1);
a = get(ax,'XTickLabel');
set(ax,'XTickLabel',a,'FontName','Times','fontsize',18)
%plot(K,implvsBS,'*','MarkerSize',8)
plot(K,implvsBS)

hold on
%plot(K,implvsNL,'sr','MarkerSize',8)
plot(K,implvsNL,'-.r')
plot(K,implvsFD,'^k','MarkerSize',8)

pricesRM = [3.973642 3.299751 2.696638 2.187173 1.747001 1.385494 1.084945];
pricesCIRM = [0.016084 0.016371 0.016840 0.014116 0.013161 0.012009 0.00974];


pricesRMdown = pricesRM - pricesCIRM;
pricesRMup = pricesRM + pricesCIRM;

implvsRM = blsimpv(S, K, r, T, pricesRM);
implvsRMdown = blsimpv(S, K, r, T, pricesRMdown);
implvsRMup = blsimpv(S, K, r, T, pricesRMup);

implvsCIRM_L = implvsRM - implvsRMdown;
implvsCIRM_U = implvsRMup - implvsRM;

hEprices = errorbar(K,implvsRM, implvsCIRM_L, implvsCIRM_U,'o','color', [.5 .5 .5]);

set(hEprices        , ...
  'LineWidth'       , 1           , ...
  'Marker'          , 'o'         , ...
  'MarkerSize'      , 6           , ...
  'MarkerEdgeColor' , [.2 .2 .2]  , ...
  'MarkerFaceColor' , [.7 .7 .7]  );
xlim([K(1)-0.2 K(7)+0.2])

l=legend('B-S $R=0$','B-S $R=0.02$','FD','SRMDP');
set(l,'Interpreter','latex');
set(l,'FontSize',18);
%title('Call option, $S_0 = 20$','Interpreter','latex','fontsize',18)
xlabel('$K$','Interpreter','latex','fontsize',18)
ylabel('Implied volatility','fontsize',18)




ax = subplot(1,2,2);
a = get(ax,'XTickLabel');
set(ax,'XTickLabel',a,'FontName','Times','fontsize',18)
plot(K,deltasBS)
hold on
plot(K,deltasNL,'-.r')
plot(K,deltasFD,'^k','MarkerSize',8)

hEdeltas = errorbar(K,[0.799453 0.729250 0.661102 0.593215 0.510680 0.439489 0.362709], [0.035326 0.030610 0.026010 0.027555 0.018582 0.017668 0.012372], [0.035326 0.030610 0.026010 0.027555 0.018582 0.017668 0.012372],'o','color', [.5 .5 .5]);
set(hEdeltas        , ...
  'LineWidth'       , 1           , ...
  'Marker'          , 'o'         , ...
  'MarkerSize'      , 6           , ...
  'MarkerEdgeColor' , [.2 .2 .2]  , ...
  'MarkerFaceColor' , [.7 .7 .7]  );

xlim([K(1)-0.2 K(7)+0.2])
%set(gca,'XTick',K(index))

%l=legend('B-S $\lambda=0$','B-S $\lambda=1$', 'FD','SRMDP');
%set(l,'Interpreter','latex');
%set(l,'FontSize',18);

%title('Call option, $S_0 = 20$','Interpreter','latex','fontsize',18)
xlabel('$K$','Interpreter','latex','fontsize',18)
ylabel('$\Delta$','Interpreter','latex','fontsize',18)


%figure(3)
%ax1=subplot(1,2,1);
%indexes = 2:3;
%plot(K(indexes),pricesBS(indexes))
%hold on
%plot(K(indexes),pricesNL(indexes),'r')
%plot(K(indexes),pricesFD(indexes),'*k','MarkerSize',8)
%hEprices = errorbar(K(indexes),pricesRM(indexes), pricesCIRM(indexes), pricesCIRM(indexes),'o','color', [.5 .5 .5]);
%set(hEprices        , ...
%  'LineWidth'       , 1           , ...
%  'Marker'          , 'o'         , ...
%  'MarkerSize'      , 6           , ...
%  'MarkerEdgeColor' , [.2 .2 .2]  , ...
%  'MarkerFaceColor' , [.7 .7 .7]  );

%set(ax1,'XTick',18:19)
%set(ax1,'XTickLabel',18:19)

%set(ax1,'YTick',2.6:0.1:3.4)
%set(ax1,'XTickLabel',18:19)
%axis([ax1],[17.5 19.5 2.6 3.4])


%title('Call option, $S_0 = 20$','Interpreter','latex','fontsize',18)
%xlabel('$K$','Interpreter','latex','fontsize',18)
%ylabel('Price','fontsize',18)
%l=legend('B-S $\lambda=0$','B-S $\lambda=1$','FD','SRMDP');
%set(l,'Interpreter','latex');
%set(l,'FontSize',18);

%subplot(1,2,2);
%indexes = 4:6;
%plot(K(indexes),pricesBS(indexes))
%hold on
%plot(K(indexes),pricesNL(indexes),'r')
%plot(K(indexes),pricesFD(indexes),'*k','MarkerSize',8)
%hEprices2 = errorbar(K(indexes),pricesRM(indexes), pricesCIRM(indexes), pricesCIRM(indexes),'o','color', [.5 .5 .5]);
%set(hEprices2        , ...
%  'LineWidth'       , 1           , ...
%  'Marker'          , 'o'         , ...
%  'MarkerSize'      , 6           , ...
%  'MarkerEdgeColor' , [.2 .2 .2]  , ...
%  'MarkerFaceColor' , [.7 .7 .7]  );


%title('Call option, $S_0 = 20$','Interpreter','latex','fontsize',18)
%xlabel('$K$','Interpreter','latex','fontsize',18)
%ylabel('Price','fontsize',18)
%l2=legend('B-S $\lambda=0$','B-S $\lambda=1$','FD','SRMDP');
%set(l2,'Interpreter','latex');
%set(l2,'FontSize',18);


%suptitle('super title')


%figure(4)

%for index=1:7
%    ax = subplot(2,4,index);
%    a = get(ax,'XTickLabel');
%    set(ax,'XTickLabel',a,'FontName','Times','fontsize',18)
%    plot(K(index),pricesBS(index),'*')
%    hold on
%    plot(K(index),pricesNL(index),'sr')
%    plot(K(index),pricesFD(index),'^k','MarkerSize',8)
%    hEprices = errorbar(K(index),pricesRM(index), pricesCIRM(index), pricesCIRM(index),'o','color', [.5 .5 .5]);
%    set(hEprices        , ...
%      'LineWidth'       , 1           , ...
%      'Marker'          , 'o'         , ...
%      'MarkerSize'      , 6           , ...
%      'MarkerEdgeColor' , [.2 .2 .2]  , ...
%      'MarkerFaceColor' , [.7 .7 .7]  );

    %title('Call option, $S_0 = 20$','Interpreter','latex','fontsize',18)
%    xlabel('$K$','Interpreter','latex','fontsize',18)
%    if (index==1 || index==5)
%        ylabel('Price','fontsize',18)
%    end
    %axis([ax],[K(index)-0.2 K(index)+0.2])
%    xlim([K(index)-0.4 K(index)+0.4])
%    set(ax,'XTick',K(index))
%    set(ax,'XTickLabel',K(index))
%end

%l=legend('B-S $\lambda=0$','B-S $\lambda=1$','FD','SRMDP');
%set(l,'Interpreter','latex');
%set(l,'FontSize',18);

%st = suptitle('Call option, $S_0 = 20$')
%set(st, 'Interpreter','latex')
%set(st,'FontSize',18);

==> images/blackScholesTDdyPut.m <==
clear all; close all

CVaR = @(mu,sigma,alpha) -mu + sigma*normpdf(norminv(alpha))/alpha;


intq = @(T,sigma,C,R,lambda,wk) C*R*lambda*sigma*(sqrt(wk)*(T-wk) + 2/3 * wk^1.5);

d1 = @(S,K,T,sigma,r,C,R,lambda,wk) (log(S/K) + (r+0.5*sigma^2)*T - intq(T,sigma,C,R,lambda,wk))/(sigma*sqrt(T));
d2 = @(S,K,T,sigma,r,C,R,lambda,wk) d1(S,K,T,sigma,r,C,R,lambda,wk)-sigma*sqrt(T);

put_price = @(S,K,T,sigma,r,C,R,lambda,wk) K*exp(-r*T)*normcdf(-d2(S,K,T,sigma,r,C,R,lambda,wk)) - S*exp(-intq(T,sigma,C,R,lambda,wk))*normcdf(-d1(S,K,T,sigma,r,C,R,lambda,wk));
put_delta = @(S,K,T,sigma,r,C,R,lambda,wk) exp(-intq(T,sigma,C,R,lambda,wk))*(normcdf(d1(S,K,T,sigma,r,C,R,lambda,wk))-1);


C = CVaR(0,1,0.01);
%S=20;
%K=20;
T=1;
sigma=0.25;
r=0.02;
R=0.02;
lambda=1.0;
wk=0.02;

%put_price(S,K,T,sigma,r,C,R,lambda,wk)
%put_delta(S,K,T,sigma,r,C,R,lambda,wk)

S = 20;
pricesBS = []; pricesNL = []; implvsBS = []; implvsNL = [];
deltasBS = []; deltasNL = [];
K=17:23;
for k=K
    priceBS = put_price(S,k,T,sigma,r,C,R,0.0,wk);
    pricesBS = [pricesBS priceBS];

    implvBS = blsimpv(S, k, r, T, priceBS, [], 0, [], {'Put'}); %this step is obvious, but we do it to ensure blsimpv works!
    implvsBS = [implvsBS implvBS];
    
    priceNL = put_price(S,k,T,sigma,r,C,R,1.0,wk);
    pricesNL = [pricesNL priceNL];

    implvNL = blsimpv(S, k, r, T, priceNL, [], 0, [], {'Put'});
    implvsNL = [implvsNL implvNL];    
    
    deltasBS = [deltasBS put_delta(S,k,T,sigma,r,C,R,0.0,wk)];
    deltasNL = [deltasNL put_delta(S,k,T,sigma,r,C,R,1.0,wk)];    
end


pricesFD = [0.6249 0.9340 1.3239 1.7949 2.3438 2.9646 3.6501];
implvsFD = blsimpv(S, K, r, T, pricesFD, [], 0, [], {'Put'});

deltasFD = [-0.1981 -0.2676 -0.3430 -0.4209 -0.4981 -0.5717 -0.6398];



figure(1)
ax = subplot(1,2,1);
a = get(ax,'XTickLabel');
set(ax,'XTickLabel',a,'FontName','Times','fontsize',18)
%plot(K,implvsBS,'*','MarkerSize',8)
plot(K,implvsBS)

hold on
%plot(K,implvsNL,'sr','MarkerSize',8)
plot(K,implvsNL,'-.r')
plot(K,implvsFD,'^k','MarkerSize',8)

pricesRM = [0.627839 0.935754 1.326831 1.797332 2.345334 2.974279 3.656552];
pricesCIRM = [0.004911 0.006846 0.008183 0.010408 0.010339 0.012797 0.012921];


pricesRMdown = pricesRM - pricesCIRM;
pricesRMup = pricesRM + pricesCIRM;

implvsRM = blsimpv(S, K, r, T, pricesRM, [], 0, [], {'Put'});
implvsRMdown = blsimpv(S, K, r, T, pricesRMdown, [], 0, [], {'Put'});
implvsRMup = blsimpv(S, K, r, T, pricesRMup, [], 0, [], {'Put'});

implvsCIRM_L = implvsRM - implvsRMdown;
implvsCIRM_U = implvsRMup - implvsRM;

hEprices = errorbar(K,implvsRM, implvsCIRM_L, implvsCIRM_U,'o','color', [.5 .5 .5]);

set(hEprices        , ...
  'LineWidth'       , 1           , ...
  'Marker'          , 'o'         , ...
  'MarkerSize'      , 6           , ...
  'MarkerEdgeColor' , [.2 .2 .2]  , ...
  'MarkerFaceColor' , [.7 .7 .7]  );
xlim([K(1)-0.2 K(7)+0.2])

%l=legend('B-S $\lambda=0$','B-S $\lambda=1$','FD','SRMDP');
%set(l,'Interpreter','latex');
%set(l,'FontSize',18);
%title('Call option, $S_0 = 20$','Interpreter','latex','fontsize',18)
xlabel('$K$','Interpreter','latex','fontsize',18)
ylabel('Implied volatility','fontsize',18)


ax = subplot(1,2,2);
a = get(ax,'XTickLabel');
set(ax,'XTickLabel',a,'FontName','Times','fontsize',18)
plot(K,deltasBS)
hold on
plot(K,deltasNL,'-.r')
plot(K,deltasFD,'^k','MarkerSize',8)

hEdeltas = errorbar(K,[-0.198980 -0.270939 -0.344419 -0.421426 -0.507504 -0.588449 -0.621766], [0.008138 0.011776 0.014120 0.016860 0.018689 0.024345 0.031167], [0.008138 0.011776 0.014120 0.016860 0.018689 0.024345 0.031167 ],'o','color', [.5 .5 .5]);
set(hEdeltas        , ...
  'LineWidth'       , 1           , ...
  'Marker'          , 'o'         , ...
  'MarkerSize'      , 6           , ...
  'MarkerEdgeColor' , [.2 .2 .2]  , ...
  'MarkerFaceColor' , [.7 .7 .7]  );

xlim([K(1)-0.2 K(7)+0.2])
%set(gca,'XTick',K(index))

l=legend('B-S $R=0$','B-S $R=0.02$', 'FD','SRMDP');
set(l,'Interpreter','latex');
set(l,'FontSize',18);

%title('Call option, $S_0 = 20$','Interpreter','latex','fontsize',18)
xlabel('$K$','Interpreter','latex','fontsize',18)
ylabel('$\Delta$','Interpreter','latex','fontsize',18)

==> images/butterflyPlots.m <==
close all;
clear all;

T=1;
sigma=0.25;
r=0.02;


S = 20;
pricesBS = []; 
deltasBS = []; 
K=11:3:29;
for k=K
    [priceBS deltaBS] = priceBSbutterfly(S, k-2, k+2, r, T, sigma);
    
    pricesBS = [pricesBS priceBS];
    deltasBS = [deltasBS deltaBS];
end

pricesFD = [0.0415 0.174161554280014 0.303620126829719 0.3112 0.228388994133505 0.134892879593876 0.068910734064063 ];
deltasFD = [-0.0181 -0.046054859856658 -0.035949243237651 0.002109553452218 0.026501372541761 0.028723384186897 0.020657257996120 ];


pricesRM = [0.041801 0.175019 0.304932 0.312122 0.228020 0.134935 0.068628];
pricesCIRM = [0.000821 0.001862 0.002232 0.002282 0.001967 0.001684 0.001257];

deltasRM = [-0.017537 -0.044993 -0.037096 0.003915 0.027606 0.028394 0.020733 ];
deltasCIRM = [0.001346 0.002920 0.003545 0.004009 0.002819 0.002137 0.001694];

figure(1)

set(gca,'FontSize',18)

%ax = subplot(1,2,1);
%a = get(ax,'XTickLabel');
%set(ax,'XTickLabel',a,'FontName','Times','fontsize',18)
%plot(K,pricesBS)
%hold on
%plot(K,pricesFD,'^k','MarkerSize',8)

%hEprices = errorbar(K,pricesRM, pricesCIRM, pricesCIRM,'o','color', [.5 .5 .5]);
%set(hEprices        , ...
%  'LineWidth'       , 1           , ...
%  'Marker'          , 'o'         , ...
%  'MarkerSize'      , 6           , ...
%  'MarkerEdgeColor' , [.2 .2 .2]  , ...
%  'MarkerFaceColor' , [.7 .7 .7]  );

%xlim([K(1)-0.2 K(7)+0.2])
%set(gca,'XTick',K(index))

%l=legend('B-S $\lambda=0$','B-S $\lambda=1$', 'FD','SRMDP');
%set(l,'Interpreter','latex');
%set(l,'FontSize',18);

%title('Call option, $S_0 = 20$','Interpreter','latex','fontsize',18)
%xlabel('$K$','Interpreter','latex','fontsize',18)
%ylabel('Price','Interpreter','latex','fontsize',18)


INDEX = [1 2 7 8 13 14 15];
i = 1;
for index=INDEX
    ax = subplot(3,6,index);
    a = get(ax,'XTickLabel');
    set(ax,'XTickLabel',a,'FontName','Times','FontSize',18)
    plot(K(i),pricesBS(i),'*b')
    hold on
    plot(K(i),pricesFD(i),'^k','MarkerSize',8)
    hEprices = errorbar(K(i),pricesRM(i), pricesCIRM(i), pricesCIRM(i),'o','color', [.5 .5 .5]);
    set(hEprices        , ...
      'LineWidth'       , 1           , ...
      'Marker'          , 'o'         , ...
      'MarkerSize'      , 6           , ...
      'MarkerEdgeColor' , [.2 .2 .2]  , ...
      'MarkerFaceColor' , [.7 .7 .7]  );

    %title('Call option, $S_0 = 20$','Interpreter','latex','fontsize',18)
    xlabel('$K$','Interpreter','latex','fontsize',18)
    if (index==1 || index==7 || index==13)
        ylabel('Price','FontSize',18)
    end
    %axis([ax],[K(index)-0.2 K(index)+0.2])
    xlim([K(i)-0.4 K(i)+0.4])
    set(ax,'XTick',K(i))
    set(ax,'XTickLabel',K(i))
    i = i + 1;
    %set(ax,'FontSize',18)
end

%l=legend('B-S $\lambda=0$','FD','SRMDP');
%set(l,'Interpreter','latex');
%set(l,'FontSize',18);

%st = suptitle('Call option, $S_0 = 20$')
%set(st, 'Interpreter','latex')
%set(st,'FontSize',18);





ax = subplot(3,6,[4 5 6 10 11 12 16 17 18]);



a = get(ax,'XTickLabel');
set(ax,'XTickLabel',a,'FontName','Times','FontSize',18)

plot(K,deltasBS,'*b')
hold on
plot(K,deltasFD,'^k','MarkerSize',8)

hEprices = errorbar(K,deltasRM, deltasCIRM, deltasCIRM,'o','color', [.5 .5 .5]);
set(hEprices        , ...
  'LineWidth'       , 1           , ...
  'Marker'          , 'o'         , ...
  'MarkerSize'      , 6           , ...
  'MarkerEdgeColor' , [.2 .2 .2]  , ...
  'MarkerFaceColor' , [.7 .7 .7]  );

xlim([K(1)-0.2 K(7)+0.2])
%set(gca,'XTick',K(index))
plot(K,deltasBS,'*')

l=legend('B-S $R=0$', 'FD','SRMDP');
set(l,'Interpreter','latex');
set(l,'FontSize',18);

%title('Call option, $S_0 = 20$','Interpreter','latex','fontsize',18)
xlabel('$K$','Interpreter','latex','FontSize',18)
ylabel('$\Delta$','Interpreter','latex','FontSize',18)
set(ax,'XTick',K );

%set(ax,'FontSize',18)



==> images/priceBSbutterfly.m <==
function [price delta] = priceBSbutterfly(S, Ki, Kf, r, T, sigma)
    Km = (Ki+Kf)/2;
    price = blsprice(S, Ki, r, T, sigma, 0) - 2*blsprice(S, Km, r, T, sigma, 0) + blsprice(S, Kf, r, T, sigma, 0);
    delta = blsdelta(S, Ki, r, T, sigma, 0) - 2*blsdelta(S, Km, r, T, sigma, 0) + blsdelta(S, Kf, r, T, sigma, 0);
end    
